Beyond expected values: Making environmental decisions using value of information analysis when measurement outcome matters

In ecological and environmental contexts, management actions must sometimes be chosen urgently. Value of information (VoI) analysis provides a quantitative toolkit for projecting the improved management outcomes expected after making additional measurements. However, traditional VoI analysis reports metrics as expected values (i.e. risk-neutral). This can be problematic because expected values hide uncertainties in projections. The true value of a measurement will only be known after the measurement's outcome is known, leaving large uncertainty in the measurement's value before it is performed. As a result, the expected value metrics produced in traditional VoI analysis may not align with the priorities of a risk-averse decision-maker who wants to avoid low-value measurement outcomes. In the present work, we introduce four new VoI metrics that can address a decision-maker's risk-aversion to different measurement outcomes. We demonstrate the benefits of the new metrics with two ecological case studies for which traditional VoI analysis has been previously applied. Using the new metrics, we also demonstrate a clear mathematical link between the often-separated environmental decision-making disciplines of VoI and optimal design of experiments. This mathematical link has the potential to catalyse future collaborations between ecologists and statisticians to work together to quantitatively address environmental decision-making questions of fundamental importance. Overall, the introduced VoI metrics complement existing metrics to provide decision-makers with a comprehensive view of the value of, and risks associated with, a proposed monitoring or measurement activity. This is critical for improved environmental outcomes when decisions must be urgently made.

==> anc/Supplementary_Material_File_S1.m <==
function Supplementary_Material_File_S1
% In Section 3.2.2 of the manuscript we stated that all of our computed
% outcomes, for the turtle reintroduction case study (Case study 2), were
% obtained using MATLAB code. This is the MATLAB code.

close all
clear all
clc

p_s = [0.4 0.2 0.4];
% Prior probabilities p(s), for the three system states:
%                p(s_1) = 0.4 (no post-release effect)
%                p(s_2) = 0.2 (post-release effect decreases with age
%                p(s_3) = 0.4 (post-release effect increases with age
% See Table S3.1 for more information.

V = [0.689 0.582 0.547;
     0.729 0.674 0.484;
     0.745 0.710 0.332];
% Values V(a,s), with each column indicating a different system state s,
% and each row indicating a different management action a:
%        a_1 = Release a large number of 3-year old turtles
%        a_2 = Release a large number of 4-year old turtles
%        a_3 = Release a large number of 5-year old turtles
% See Table S3.1 for more information.

EV_a(1) = V(1,:) * p_s';
EV_a(2) = V(2,:) * p_s';
EV_a(3) = V(3,:) * p_s';
% Calculate EV(a_i) for each action a_i according to Equation (1).

[EV_uncertainty,a_star] = max(EV_a)
% Calculate EV_uncertainty and a* according to Equations (2) and (8).

p_survival = [0.85 0.72 0.68;
              0.90 0.83 0.60;
              0.90 0.86 0.40];
% One-yearly survival probabilities p_survival(d,s), with each column
% indicating a different system state s, and each row indicating a
% different proposed experimental design d:
%        d_1 = Release ten 3-year old turtles for one year
%        d_2 = Release ten 4-year old turtles for one year
%        d_3 = Release ten 5-year old turtles for one year
% See Table S3.2 for more information.

[px1,VSI1]=VoI_calculations(1,p_s,V,p_survival, EV_uncertainty,a_star);
[px2,VSI2]=VoI_calculations(2,p_s,V,p_survival, EV_uncertainty,a_star);
[px3,VSI3]=VoI_calculations(3,p_s,V,p_survival, EV_uncertainty,a_star);
% These codes calculate all traditional and new VoI metrics, for all three
% trial designs d, and output p(x) and VSI_x for each of the three trials
% for the purpose of plotting Figure 2 (below).

% Note that the results of Canessa et al. (2015) can be replicated by
% replacing "p_survival" with "V" in Lines 46-48.

figure
subplot(3,1,1)
plot_px_and_VSIx_versus_x(1,px1,VSI1)
bar(0,0,'FaceColor',[1 0.5 0.5])
legend('Measurement outcome changed the management action',...
       'Measurement outcome did not change the management action',...
       'Location','NorthWest')
text(1.5,0.15,{'Value of information for';'different measurement outcomes'},...
    'HorizontalAlignment','center','FontSize',12)
common_arrow_start_x = 0.28;
common_arrow_start_y = 0.79; common_arrow_end_y = 0.74;
Y=[common_arrow_start_y common_arrow_end_y];
X1=common_arrow_start_x;
annotation('arrow',[X1 0.18],Y);
annotation('arrow',[X1 0.24],Y);
annotation('arrow',[X1 0.3],Y);
annotation('arrow',[X1 0.36],Y);
annotation('arrow',[X1 0.42],[Y(1) 0.75]);
annotation('arrow',[X1 0.487],[Y(1) 0.775]);
subplot(3,1,2)
plot_px_and_VSIx_versus_x(2,px2,VSI2)
ylabel('Probability of measurement outcome, {\itp}({\itx})')
subplot(3,1,3)
plot_px_and_VSIx_versus_x(3,px3,VSI3)
xlabel('Number of surviving turtles measured, {\itx}')
set(gcf,'Position',[100 50 973 922])
% Plot Figure 2 of the manuscript.




function [p_x,VSI_x] = VoI_calculations(d,p_s,V,p_survival,EV_uncertainty,a_star)
% This function calculates all traditional and new VoI metrics, for a 
% specified trial d, given prior probabilities p(s), system values V(a,s),
% one-yearly survival probabilities p_survival(d,s), expected value under
% uncertainty EV_uncertainty, and optimal action a*.

disp(['Below: Results for the trial of releasing ' num2str(d+2) '-year old turtles'])
% Outputs text to the MATLAB command window to state that all results below
% this text are for the trial of releasing (d+2)-year old turtles.

p_x_s = zeros(11,3);
for s = 1:3
    for x = 0:10
        p_x_s(x+1,s) = binopdf(x,10,p_survival(d,s));
    end
end
% Calculates the probabilities p(x|s) that x out of 10 turtles survive in
% the wild for one year, given that the system is in state s and the
% specified trial is d, using the binomial probability distribution on 
% one-yearly survival probabilities p_survival(d,s).
% See Section 3.2.1 for more information.

p_x = p_x_s * p_s'
% Calculates the probabilities p(x) that x out of 10 turtles survive in the
% wild for one year, for the specified trial d, using the second equation
% in Equation (S2.5).
% These probabilities are reported in Tables 4 and S3.3-S3.7.

p_s_x = zeros(3,11);
for i = 1:3
    for j = 1:11
        p_s_x(i,j) = p_x_s(j,i)*p_s(i)/p_x(j);
    end
end
% Calculates the probabilities p(s|x) that the system is in state s, given
% that the measurement outcome that "x out of 10 turtles survive" was
% obtained for the specified trial d, using the first equation in Equation
% (S2.5).

p_sx = p_s_x'
% Outputs p(s|x), for reporting in Tables S3.3, S3.5 and S3.7.

maxa_E_s_x_V=zeros(11,1);
new_action=zeros(11,1);
for j = 1:11
    [maxa_E_s_x_V(j),new_action(j)] = max([V(1,:) * p_s_x(:,j) ...
                                           V(2,:) * p_s_x(:,j) ...
                                           V(3,:) * p_s_x(:,j)]);
end
new_action
% Calculates two things:
% 1. The intermediate quantities max_a { E_{s|x} [ V(a,s) ] },
%    for all x=0,1,2,...,10, that are required for later calculation of
%    EV_less_uncertainty (see Equations (S2.7)-(S2.9) for calculation of 
%    equivalent quantities for the first case study), and
% 2. The new management action (1, 2 or 3) that will be recommended, for
%    all possible measurement outcomes x=0,1,2,...,10, for reporting in
%    Tables 4, S3.4 and S3.6.

EV_less_uncertainty = maxa_E_s_x_V' * p_x
% Calculates EV_less_uncertainty according to Equation (5).

EVSI = EV_less_uncertainty - EV_uncertainty
% Calculates EVSI according to Equation (6).

Delta_EV_x = maxa_E_s_x_V - EV_uncertainty
% Calculates Delta_EV_x according to Equation (7).

E_s_x_V_astar = zeros(11,1);
for j = 1:11
    E_s_x_V_astar(j) = V(a_star,:)*p_s_x(:,j);
end
% Calculates the intermediate quantities E_{s|x} [V(a*,s)]
% for all x=0,1,2,...,10, that are required for later calculation of VSI_x
% (see Equations (S2.13) and (S2.14) for calculation of equivalent
% quantities for the first case study).

VSI_x = maxa_E_s_x_V - E_s_x_V_astar
% Calculates VSI_x according to Equation (9).

sigmaVSI = std(VSI_x)
% Calculates sigmaVSI according to Equation (10).

rVSI_0 = sum(p_x(VSI_x<=0))
% Calculates rVSI_0 according to Equation (11).

disp(['Above: Results for the trial of releasing ' num2str(d+2) '-year old turtles'])
% Outputs text to the MATLAB command window to state that all results above
% this text are for the trial of releasing (d+2)-year old turtles.




function plot_px_and_VSIx_versus_x(d,p_x,VSI_x)
% Code for plotting individual subfigures of Figure 2 of the manuscript.
% (This function is called by Lines 58, 76 and 79.)

hold on
x=0:10;
b=bar(x,p_x);
b.FaceColor = 'flat';
for n = 1:length(VSI_x)
    if VSI_x(n) == 0
        b.CData(n,:) = [1 0.5 0.5];
    else
        colorshade = (1-VSI_x(n)/max(VSI_x))*0.5;
        b.CData(n,:) = [colorshade colorshade 1];
    end
end
title(['Experimental design {\itd}_' num2str(d) ': One-year trial release of ' num2str(d+2) '-year old turtles'])
set(gca,'FontSize',12)
text(x,p_x+0.009,num2str(VSI_x,'%0.4f'),...
    'HorizontalAlignment','center',...
    'VerticalAlignment','bottom','FontSize',12)
xlim([-0.5 10.5])
ylim([0 0.3])
